Canonical Volumes of Threefolds with Positive Geometric Genus

We prove that a complex projective threefold of general type with canonical singularities and positive geometric genus has canonical volume at least $1/30$, with strict inequality when its Euler characteristic is positive. We describe the equality cases as canonical hypersurfaces of degree $28$ in $\mathbb P(1,3,4,5,14)$. These canonical models and their smooth projective resolutions are simply connected. Their coarse moduli space is irreducible and rational of dimension $103$, with finite quotient singularities; all admissible $\mathbb Q$-Gorenstein deformations are unobstructed and arise by varying the equation.

==> anc/README.md <==
# Exact computational certificates

The paper is compiled from the self-contained `main.tex` in the submission
root using pdfLaTeX. No external bibliography or figures are required.
On Overleaf, select `main.tex` as the main document and pdfLaTeX as the
compiler. The introduction contains a commented acknowledgement block
that the authors can complete and uncomment when desired.

These scripts reproduce the standard-library Python code printed in the
appendices of the accompanying paper. They require **Python 3.9 or later**
and no third-party packages, network access, or input data files.

From the submission directory, run:

```sh
python3 anc/appendix_a.py
python3 anc/appendix_b.py
```

`appendix_a.py` is the code from Appendix A. It checks the finite exact
rational linear algebra calculation used in the polynomial argument.

`appendix_b.py` concatenates, in order, the two code blocks from Appendix B.
It performs the basket enumerations, Riemann--Roch computations, and the
explicit arithmetic tests stated there. Its assertions record the expected
counts and identities. The two parts must be run together.

All calculations use exact integer or rational arithmetic. The geometric
hypotheses, the necessity of the filters, and the geometric exclusions are
proved in the paper; the scripts certify the displayed finite computations.


==> anc/appendix_a.py <==
from fractions import Fraction as Q

def rank(rows):
    a=[list(map(Q,row)) for row in rows]
    if not a:return 0
    i=0
    for j in range(len(a[0])):
        k=next((k for k in range(i,len(a)) if a[k][j]),None)
        if k is None:continue
        a[i],a[k]=a[k],a[i]
        v=a[i][j];a[i]=[x/v for x in a[i]]
        for k in range(i+1,len(a)):
            if a[k][j]:
                v=a[k][j];a[k]=[x-v*y for x,y in zip(a[k],a[i])]
        i+=1
        if i==len(a):break
    return i

count=0
for b in (Q(35,24),Q(5,8),Q(1,8),Q(-1,24)):
    for w in range(4,26):
        basis=[(j,k) for j in range(8) for k in range(8-j) if (w-3*(j+k))%2==0]
        target=[(j,k) for j in range(9) for k in range(9-j) if (w+3-3*(j+k))%2==0]
        idx={v:i for i,v in enumerate(target)}
        mat=[[Q(0) for _ in basis] for _ in target]
        for c,(j,k) in enumerate(basis):
            i=Q(w-3*(j+k),2)
            entries=[((j,k+1),i+Q(k,2)-2)]
            if j:entries.append(((j-1,k),Q(j)))
            if k:entries += [((j,k-1),k*(2+b)/3),((j+2,k-1),-k*b/2)]
            for term,v in entries:mat[idx[term]][c]+=v
        r=rank(mat); nullity=len(basis)-r
        assert nullity==(1 if w==4 else 0),(b,w,nullity)
        if w==4:
            c=basis.index((0,0));assert all(row[c]==0 for row in mat)
        count+=1
print(f'PASS: {count} exact rational matrices; only weight4 has kernel, generated by t^2.')


==> anc/appendix_b.py <==
from fractions import Fraction as Q
from math import gcd, lcm

def plurigenera(B, chi=1, P2=1, bound=50):
    V = 2*P2 + 6*chi - sum(Q(b*(r-b), r) for b,r in B)
    P, ell = [1, 1], Q(0)
    for m in range(2, bound+1):
        ell += sum(Q(((m-1)*b % r)*(r-(m-1)*b % r), 2*r)
                   for b,r in B)
        val = Q(m*(m-1)*(2*m-1), 12)*V-(2*m-1)*chi+ell
        assert val.denominator == 1
        P.append(int(val))
    return V, P

def enumerate_baskets(chi, P2, P3, P4, lo, hi, closed=False):
    S = 10*chi + 5*P2 - P3
    D = P4 + 6*P2 + 5*chi - 4*P3
    G = S-D
    A = 2*P2 + 6*chi - Q(S,2) - Q(G,6)
    assert min(S,D,G) >= 0 and 0 < lo <= hi
    assert lo < hi or closed
    bounds = [2*S+G]
    for b in range(1, G+1):
        den = Q(b,3)-A+lo
        assert den > 0, "This index-bound argument is unavailable."
        bounds.append(int(Q(b*b)/den))
    rmax, atoms = max(bounds), []
    for b in range(1, S+1):
        for r in range(2*b, rmax+1):
            if gcd(b,r) != 1:
                continue
            g = min(r-2*b,b)
            d = b-g
            e = Q(b,2)-Q(b*b,r)-Q(g,6)
            if 0 < e <= A-lo and g <= G and d <= D:
                atoms.append((b,r,g,d,e))
    answers = {}
    def visit(start, g, d, used, chosen):
        V = A-used
        if lo <= V < hi or (closed and V == hi):
            B = tuple(sorted(chosen+((1,3),)*g+((1,2),)*d))
            v, P = plurigenera(B,chi,P2)
            assert v == V and P[2:5] == [P2,P3,P4]
            answers[B] = (V,P)
        for j in range(start,len(atoms)):
            b,r,ga,da,e = atoms[j]
            if ga <= g and da <= d and used+e <= A-lo:
                visit(j,g-ga,d-da,used+e,chosen+((b,r),))
    visit(0,G,D,Q(0),())
    return sorted(answers.items(),key=lambda row:(row[1][0],row[0]))

def domain_witness(B,V,P,chi=1):
    if lcm(*(r for b,r in B))*V != 1:
        return None
    h = [0]+[P[m]-P[m-1]+chi*int(m==2) for m in range(1,51)]
    for i in range(1,50):
        for j in range(1,51-i):
            if h[i]>0 and h[j]>0 and h[i+j] < h[i]+h[j]-1:
                return (i,j,h[i],h[j],h[i+j])
    return None

if __name__ == "__main__":
    raw = enumerate_baskets(1,1,1,2,Q(1,48),Q(1,30))
    deleted, retained = [], []
    for B,(V,P) in raw:
        w = domain_witness(B,V,P)
        (deleted if w else retained).append((B,V,P,w))
    assert (len(raw),len(deleted),len(retained)) == (38,7,31)
    for label,(B,V,P,w) in enumerate(retained,1):
        print(label,B,V,tuple(P[m] for m in (5,6,7,8,9,10,12,13)))
    print("Domain deletions:")
    for B,V,P,w in deleted:
        print(B,V,w)

    from collections import Counter
    for chi,lo in [(1,Q(1,40)),(1,Q(1,35))]:
        rows = enumerate_baskets(chi,1,1,2,lo,Q(1,30))
        kept = [P for B,(V,P) in rows if P[5]>=3 and P[6]==4
                and P[7]>=5 and all(P[m]>=P[m-1] for m in range(2,51))]
        print(chi,lo,len(rows),len(kept),
              Counter(tuple(P[5:8]) for P in kept))
        traced = [P for P in kept if P[10]-P[6] >= 6]
        assert len(traced) == (8 if lo == Q(1,40) else 4)
        print('Horikawa trace:',lo,len(kept),'->',len(traced))

# Continuation of the preceding basket program: the closed endpoint.
def endpoint_rows():
    cases = [(1,1,2),(1,1,3),(1,2,2),(1,2,3)]
    expected = [(4,3,0,0),(11,9,3,3),(6,5,2,0),(24,12,7,7)]
    keep = []
    for (chi,p3,p4), wanted in zip(cases, expected):
        rows = enumerate_baskets(chi,1,p3,p4,Q(1,30),
                                 Q(1,30),closed=True)
        counts = [len(rows),0,0,0]
        for B,(V,P) in rows:
            if P[5]>4 or any(P[m+1]<P[m] for m in range(1,50)):
                continue
            counts[1] += 1
            if domain_witness(B,V,P,chi):
                continue
            counts[2] += 1
            if (p3,p4)==(2,2):
                marks = [(b,r,Q(a,r)) for b,r in sorted(set(B))
                         for a in range(1,r)
                         if Q(5,14)<=Q(a,r)<=Q(2,5)]
                assert marks == [(7,20,Q(2,5))]
                assert B.count((7,20)) == 1
                assert not any((u-v+7*w)%20 == 13
                    for u in range(3) for v in range(3-u)
                    for w in range(3-u-v))
                continue
            counts[3] += 1
            rY = lcm(*(r for b,r in B))
            assert rY > 30 and rY % 30 == 0
            keep.append((B,P))
        assert tuple(counts) == wanted
        print('Endpoint:',(chi,p3,p4),counts)
    assert len(keep) == 10
    for n,(basket,P) in enumerate(keep,1):
        print('A'+str(n),basket,tuple(P[3:8]))
    trace_excluded = [n for n,(B,P) in enumerate(keep,1)
                      if P[10]-P[6] < 7]
    assert trace_excluded == [3,4]
    print('Endpoint whole-member trace:',trace_excluded,
          'remaining:',len(keep)-len(trace_excluded))
    bad = lambda row: any(4%r and 15%r for b,r in row[0])
    assert all(bad(keep[n-1]) for n in (5,6,7,10))
    assert not any(r==3 for b,r in keep[8][0])
    assert keep[7][1][5]==4
    return keep

def initial_monomials(b,r,a,canonical=False):
    p,e = a.numerator,a.denominator
    c = (-b*pow(p,-1,e))%e
    inv = pow(c,-1,e)
    chars = [1,-1,b,0]
    weights = [(inv*q)%e or e for q in chars]
    target = p if canonical else 4*p-2*e
    character = -b if canonical else -4*b
    ans = []
    def visit(i,left,exponents,char):
        if i==4:
            if (char-character)%r==0:
                ans.append(exponents)
            return
        for k in range(left//weights[i]+1):
            visit(i+1,left-k*weights[i],exponents+[k],
                  char+k*chars[i])
    visit(0,target,[],0)
    return ans

if __name__ == '__main__':
    endpoint_rows()
    assert initial_monomials(5,12,Q(2,3),True)==[]
    for b,r,a in [(10,21,Q(13,21)),(10,21,Q(2,3))]:
        assert initial_monomials(b,r,a)==[[2,0,0,0]]
    print('PASS: endpoint arithmetic and full-character tests.')

